FfDL : A Flexible Multi-tenant Deep Learning Platform

Deep learning (DL) is becoming increasingly popular in several application domains and has made several new application features involving computer vision, speech recognition and synthesis, self-driving automobiles, drug design, etc. feasible and accurate. As a result, large scale on-premise and cloud-hosted deep learning platforms have become essential infrastructure in many organizations. These systems accept, schedule, manage and execute DL training jobs at scale. This paper describes the design, implementation and our experiences with FfDL, a DL platform used at IBM. We describe how our design balances dependability with scalability, elasticity, flexibility and efficiency. We examine FfDL qualitatively through a retrospective look at the lessons learned from building, operating, and supporting FfDL; and quantitatively through a detailed empirical evaluation of FfDL, including the overheads introduced by the platform for various deep learning models, the load and performance observed in a real case study using FfDL within our organization, the frequency of various faults observed including unanticipated faults, and experiments demonstrating the benefits of various scheduling policies. FfDL has been open-sourced.

==> figures/.ipynb_checkpoints/E2ERuntime-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import sys\n",
    "import matplotlib as mplot\n",
    "import numpy as np\n",
    "from matplotlib import rcParams\n",
    "#rcParams['font.family'] = 'times new roman'\n",
    "#rcParams['pdf.fonttype'] = 42\n",
    "#rcParams['pdf.use14corefonts'] = True\n",
    "\n",
    "#rcParams['font.family'] = 'serif'\n",
    "#rcParams['font.sans-serif'] = ['Verdana']\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.mlab as mlab\n",
    "import matplotlib.cbook as cbook\n",
    "import matplotlib.ticker as ticker\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "def onefigure(filename, title, xlab, ylab, x1, y1, y2, y3, l1, l2, l3):\n",
    "    fig, ax = plt.subplots()\n",
    "\n",
    "    line1, = ax.plot(x1, y1, 'o-', label=l1, color='blue')\n",
    "    line2, = ax.plot(x1, y2, '*--', label=l2, color='red')\n",
    "    #line3, = ax.plot(x1, y3, '^-', label=l3, color='green')\n",
    "\n",
    "    #ax.set_title(title,size=20)\n",
    "    ax.set_xlabel(xlab, size=15)\n",
    "    ax.set_ylabel(ylab, size=15)\n",
    "    ax.legend()\n",
    "    plt.savefig(filename,dpi=300,facecolor='w',edgecolor='w', format='pdf', transparent=False, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = ['V100-batch4', 'P100-batch3', 'K80-batch2', 'K80-batch1']\n",
    "lightload = [2410, 3207, 4853, 4778]\n",
    "heavyload = [3552, 3981, 5084, 5085]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, lightload, width, label='Light-load',color='yellow', hatch=\"oo\")\n",
    "rects2 = ax.bar(x + width/2, heavyload, width, label='Heavy-load', color='cyan', hatch='\\\\')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Time (s)', fontsize=16)\n",
    "#ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels, fontsize=12)\n",
    "ax.legend(fontsize=14)\n",
    "\n",
    "\n",
    "def autolabel(rects):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.annotate('{}'.format(height),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom')\n",
    "\n",
    "\n",
    "#autolabel(rects1)\n",
    "#autolabel(rects2)\n",
    "\n",
    "#fig.tight_layout()\n",
    "\n",
    "#plt.show()\n",
    "plt.savefig(\"E2EJobRuntime.pdf\",dpi=300,facecolor='w',edgecolor='w', format='pdf', transparent=False, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = ['Month-1', 'Month-2', 'Month-3', 'Month-4', 'Month-5']\n",
    "xval = [0.0007, 0.0006, 0.001, 0.0003, 0.0052]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x, xval, width,color='green')\n",
    "\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('% of deleted learner pods', fontsize=16)\n",
    "#ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels, fontsize=13)\n",
    "\n",
    "\n",
    "def autolabel(rects):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.annotate('{}'.format(height),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom')\n",
    "\n",
    "\n",
    "autolabel(rects1)\n",
    "\n",
    "\n",
    "plt.savefig(\"learner-pod-deletion-percent-per-month.pdf\",dpi=300,facecolor='w',edgecolor='w', format='pdf', transparent=False, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = ['learner', 'lhelper', 'jobmonitor', 'validation-gpu', 'dvt-test', 'validation-cos', 'tr', 'checkdebugnode', 'privileged', 'worker', 's3fs-copy', 'lcm', 's3fs-kppl', 'kube-dns']\n",
    "xval = [0.6325, 0.1481, 0.1380, 0.0481, 0.0190, 0.0089, 0.0021, 0.0008, 0.0004, 0.0004, 0.0004, 0.0004, 0.0004, 0.0004]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x, xval, width,color='blue')\n",
    "\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('% of deleted failed pods', fontsize=16)\n",
    "#ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels, fontsize=13)\n",
    "\n",
    "\n",
    "def autolabel(rects):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.annotate('{}'.format(height),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom')\n",
    "\n",
    "\n",
    "autolabel(rects1)\n",
    "\n",
    "\n",
    "plt.savefig(\"scheduling_failure_distribution.pdf\",dpi=300,facecolor='w',edgecolor='w', format='pdf', transparent=False, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "speed = [0.1, 17.5, 40, 48, 52, 69, 88]\n",
    "lifespan = [2, 8, 70, 1.5, 25, 12, 28]\n",
    "index = ['snail', 'pig', 'elephant', 'rabbit', 'giraffe', 'coyote', 'horse']\n",
    "\n",
    "labels = ['learner', 'lhelper', 'jobmonitor', 'validation-gpu', 'dvt-test', 'validation-cos', 'tr', 'checkdebugnode', 'privileged', 'worker', 's3fs-copy', 'lcm', 's3fs-kppl', 'kube-dns']\n",
    "xval = [0.6325, 0.1481, 0.1380, 0.0481, 0.0190, 0.0089, 0.0021, 0.0008, 0.0004, 0.0004, 0.0004, 0.0004, 0.0004, 0.0004]\n",
    "\n",
    "\n",
    "df = pd.DataFrame({'percentage of failed pods': xval}, index=labels)\n",
    "ax = df.plot.bar(rot=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/.ipynb_checkpoints/E2ERuntime-new-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import sys\n",
    "import matplotlib as mplot\n",
    "import numpy as np\n",
    "from matplotlib import rc\n",
    "rc('text', usetex=True)\n",
    "\n",
    "#from matplotlib import rcParams\n",
    "#rcParams['font.family'] = 'times new roman'\n",
    "#rcParams['pdf.fonttype'] = 42\n",
    "#rcParams['pdf.use14corefonts'] = True\n",
    "\n",
    "#rcParams['font.family'] = 'serif'\n",
    "#rcParams['font.sans-serif'] = ['Verdana']\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.mlab as mlab\n",
    "import matplotlib.cbook as cbook\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "def onefigure(filename, title, xlab, ylab, x1, y1, y2, y3, l1, l2, l3):\n",
    "    fig, ax = plt.subplots()\n",
    "\n",
    "    line1, = ax.plot(x1, y1, 'o-', label=l1, color='blue')\n",
    "    line2, = ax.plot(x1, y2, '*--', label=l2, color='red')\n",
    "    #line3, = ax.plot(x1, y3, '^-', label=l3, color='green')\n",
    "\n",
    "    #ax.set_title(title,size=20)\n",
    "    ax.set_xlabel(xlab, size=15)\n",
    "    ax.set_ylabel(ylab, size=15)\n",
    "    ax.legend()\n",
    "    plt.savefig(filename,dpi=300,facecolor='w',edgecolor='w', format='pdf', transparent=False, bbox_inches='tight')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = ['V100-batch4', 'P100-batch3', 'K80-batch2', 'K80-batch1']\n",
    "lightload = [2410, 3207, 4853, 4778]\n",
    "heavyload = [3552, 3981, 5084, 5085]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, lightload, width, label='Light-load',color='yellow', hatch=\"oo\")\n",
    "rects2 = ax.bar(x + width/2, heavyload, width, label='Heavy-load', color='cyan', hatch='\\\\')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Time (s)', fontsize=16)\n",
    "#ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels, fontsize=12)\n",
    "ax.legend(fontsize=14)\n",
    "\n",
    "\n",
    "def autolabel(rects):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.annotate('{}'.format(height),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom')\n",
    "\n",
    "\n",
    "#autolabel(rects1)\n",
    "#autolabel(rects2)\n",
    "\n",
    "#fig.tight_layout()\n",
    "\n",
    "#plt.show()\n",
    "plt.savefig(\"E2EJobRuntime.pdf\",dpi=300,facecolor='w',edgecolor='w', format='pdf', transparent=False, bbox_inches='tight')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/.ipynb_checkpoints/FailuresPerByMonth-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/.ipynb_checkpoints/Untitled1-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}

